Soft functions for generalised angularity event shapes at NNLO

We consider a class of dijet event shapes which tend to angularity in the forward limit. The factorisation formula for this class of event shapes differs from angularity only in the soft function. The NNLO soft function of an event shape in this class is therefore the only missing ingredient required for NNLL' resummation. We describe a modular approach to the calculation of the soft function for any event shape in this class, at NLO and NNLO. Much of the structure of the soft function can be written in terms of a single rapidity integral. The remainder can be computed as a three-dimensional numerical integral for which we provide a code. To demonstrate the flexibility of our approach, we compute the NNLO soft function for three new families of event shapes in this class. Potential applications include the investigation of hadronisation effects at future $e^+ e^-$ colliders, or through the re-analysis of archived data.

==> anc/GeneralisedAngularities.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Soft functions for generalised angularity event shapes at NLO and NNLO*)


(* ::Text:: *)
(*Ancillary file for "Soft functions for generalised angularity event shapes at NNLO", (2026), *)
(*E.P. Byrne, J.R. Gaunt.*)


(* ::Section:: *)
(*Initial setup*)


(* ::Subsection:: *)
(*Rapidity-weight function, f_e*)


(* ::Text:: *)
(*The only necessary user input is fe which is a function of (pseudo-)rapidity \[Eta] and a list of parameters aList, where aList={a,...} is a list of auxiliary parameters that must start with the angularity parameter, a: *)


(* ::Input::Initialization:: *)
fe[\[Eta]_,aList_]:=Module[{a=aList[[1]],p=aList[[2]]},(2 Cosh[p \[Eta]])^(-((1-a)/p))]


(* ::Text:: *)
(*The user can edit their own function above (which by default defines the L_p angularity event shape) or choose one of the following families defined in the paper:*)


(* ::Input::Initialization:: *)
fLpa[\[Eta]_,aList_]:=Module[{a=aList[[1]],p=aList[[2]]},(2 Cosh[p \[Eta]])^(-((1-a)/p))];
f\[Pi]a[\[Eta]_,aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]]},Exp[-(1-a)\[Eta]c](1/(1+Exp[\[Omega] (Abs[\[Eta]]-\[Eta]c)]))^((1-a)/\[Omega])];
f\[CapitalPi]a[\[Eta]_,aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]],H=aList[[4]]},H*(1-(1/(1+Exp[-\[Omega] (Abs[\[Eta]]-\[Eta]c)])))+Exp[-(1-a)Abs[\[Eta]]](1/(1+Exp[-\[Omega] (Abs[\[Eta]]-\[Eta]c)]))];


(* ::Subsection:: *)
(*Integrated rapidity-weight function, F_e*)


(* ::Text:: *)
(*The \[Epsilon]^-1 and \[Epsilon]^0 are common to all event shapes in the class considered:*)


(* ::Input::Initialization:: *)
Fe\[Epsilon]m1[aList_]:=Module[{a=aList[[1]]},1/(1-a)];
Fe\[Epsilon]0[aList_]:=0;


(* ::Text:: *)
(*The \[Epsilon]^1 coefficient is computed numerically from the user-defined fe[\[Eta],aList]:*)


(* ::Input::Initialization:: *)
Fe\[Epsilon]1[aList_]:=2NIntegrate[2Log[fe[\[Eta],aList]]+2\[Eta](1-aList[[1]]),{\[Eta],0,\[Infinity]}];


(* ::Text:: *)
(*Where possible, one should compute this integral analytically, as in the following examples:*)


(* ::Input::Initialization:: *)
FLpa\[Epsilon]1[aList_]:=Module[{a=aList[[1]],p=aList[[2]]},((-1+a) \[Pi]^2)/(6 p^2)];
F\[Pi]a\[Epsilon]1[aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]]},4 (1-a) /\[Omega]^2 PolyLog[2, -Exp[\[Eta]c \[Omega]]]];
F\[CapitalPi]a\[Epsilon]1[aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]],H=aList[[4]]},4 (PolyLog[2,-Exp[\[Omega] \[Eta]c]]/\[Omega]-PolyLog[2,-H Exp[\[Omega] \[Eta]c]]/(\[Omega]+a-1))];


(* ::Text:: *)
(*Similarly, the \[Epsilon]^2 coefficient is computed automatically:*)


(* ::Input::Initialization:: *)
Fe\[Epsilon]2[aList_]:=2NIntegrate[2(Log[fe[\[Eta],aList]]^2-(-\[Eta](1-aList[[1]]))^2),{\[Eta],0,\[Infinity]}];


(* ::Text:: *)
(*But one can replace this with an analytic function, if possible:*)


(* ::Input::Initialization:: *)
FLpa\[Epsilon]2[aList_]:=Module[{a=aList[[1]],p=aList[[2]]},(2 (-1+a)^2 Zeta[3])/p^3];
F\[Pi]a\[Epsilon]2[aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]]},(8 (1-a)^2)/\[Omega]^3*(1/2 Log[-E^(\[Eta]c \[Omega])] Log[1+E^(\[Eta]c \[Omega])]^2+Log[1+E^(\[Eta]c \[Omega])] PolyLog[2,1+E^(\[Eta]c \[Omega])]-PolyLog[3,-E^(\[Eta]c \[Omega])]-PolyLog[3,1+E^(\[Eta]c \[Omega])]+Zeta[3])];
F\[CapitalPi]a\[Epsilon]2[aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]],H=aList[[4]]},2NIntegrate[2(Log[f\[CapitalPi]a[\[Eta],a,\[Omega],\[Eta]c,H]]^2-(-\[Eta](1-a))^2),{\[Eta],0,\[Infinity]}]];


(* ::Subsection:: *)
(*Anomalous Dimensions*)


(* ::Text:: *)
(*The necessary coefficient of the beta function is:*)


(* ::Input::Initialization:: *)
Expand\[Beta][expr_]:=ReplaceAll[expr,\[Beta]0->(11 CA)/3-(4 TF nf)/3];


(* ::Text:: *)
(*The necessary coefficients of the cusp anomalous dimension are:*)


(* ::Input::Initialization:: *)
Expand\[CapitalGamma][expr_]:=ReplaceAll[expr,{\[CapitalGamma]0->4CR,\[CapitalGamma]1->4*CR*(CA*(67/9-2 Zeta[2])-20/9*TF*nf)}];


(* ::Section:: *)
(*RGE Solution*)


(* ::Text:: *)
(*Sn\[ScriptCapitalL]m is the coefficient of (\[Alpha]_s(\[Mu])/(4\[Pi]))^m \[ScriptCapitalL]_n(\[ScriptCapitalT],\[Mu]):*)


(* ::Subsection:: *)
(*NLO*)


(* ::Input::Initialization:: *)
S1\[ScriptCapitalL]1[aList_]:=-\[CapitalGamma]S0[aList];
S1\[ScriptCapitalL]0[aList_]:=-\[Gamma]S0[aList];


(* ::Subsection:: *)
(*NNLO*)


(* ::Input::Initialization:: *)
S2\[ScriptCapitalL]3[aList_]:=\[CapitalGamma]S0[aList]^2/2;
S2\[ScriptCapitalL]2[aList_]:=1/2 (2 \[Beta]0+3 \[Gamma]S0[aList]) \[CapitalGamma]S0[aList]//Expand\[Beta];
S2\[ScriptCapitalL]1[aList_]:=\[Gamma]S0[aList] (2 \[Beta]0+\[Gamma]S0[aList])-S1\[Delta][aList] \[CapitalGamma]S0[aList]-\[CapitalGamma]S1[aList]-\[CapitalGamma]S0[aList]^2 Zeta[2]//Expand\[Beta];
S2\[ScriptCapitalL]0[aList_]:=-S1\[Delta][aList] (2 \[Beta]0+\[Gamma]S0[aList])-\[Gamma]S1[aList]+\[CapitalGamma]S0[aList] (-\[Gamma]S0[aList] Zeta[2]+\[CapitalGamma]S0[aList] Zeta[3])//Expand\[Beta];


(* ::Section:: *)
(*Cusp anomalous dimension, \[CapitalGamma]S*)


(* ::Input::Initialization:: *)
\[CapitalGamma]S0[aList_]:=4 Fe\[Epsilon]m1[aList] \[CapitalGamma]0//Expand\[CapitalGamma];


(* ::Input::Initialization:: *)
\[CapitalGamma]S1[aList_]:= 4Fe\[Epsilon]m1[aList] \[CapitalGamma]1//Expand\[CapitalGamma];


(* ::Section:: *)
(*Non-cusp anomalous dimension, \[Gamma]S*)


(* ::Input::Initialization:: *)
\[Gamma]S0[aList_]:=-8CR Fe\[Epsilon]0[aList];


(* ::Input::Initialization:: *)
\[Gamma]S1[aList_]:=\[Gamma]S1I[aList]+\[CapitalDelta]\[Gamma]S1[aList[[1]]];


(* ::Input::Initialization:: *)
\[Gamma]S1I[aList_]:=CR nf TF ((160 Fe\[Epsilon]0[aList])/9+Fe\[Epsilon]m1[aList] (448/27-(16 Zeta[2])/3))+CA CR (Fe\[Epsilon]0[aList] (-(536/9)+16 Zeta[2])+Fe\[Epsilon]m1[aList] (-(1616/27)+(44 Zeta[2])/3+56 Zeta[3]));


(* ::Input::Initialization:: *)
\[CapitalDelta]\[Gamma]S1[a_,opts:OptionsPattern[NIntegrate]]:=CR nf TF*\[CapitalDelta]\[Gamma]S1nfTF[a,opts]+CR CA \[CapitalDelta]\[Gamma]S1CA[a,opts];


(* ::Input::Initialization:: *)
\[CapitalDelta]\[Gamma]S1nfTF[a_,opts:OptionsPattern[NIntegrate]]:=(2/(1-a))*IdivnfTF\[Epsilon]0N[a,opts];
\[CapitalDelta]\[Gamma]S1CA[a_,opts:OptionsPattern[NIntegrate]]:=(2/(1-a))*IdivCA\[Epsilon]0N[a,opts];


(* ::Section:: *)
(*Boundary Coefficient, S\[Delta]*)


(* ::Subsection:: *)
(*NLO*)


(* ::Input::Initialization:: *)
S1\[Delta][aList_]:=2 CR(Zeta[2] Fe\[Epsilon]m1[aList]-2Fe\[Epsilon]1[aList]);


(* ::Subsection:: *)
(*NNLO*)


(* ::Input::Initialization:: *)
S2\[Delta][aList_,opts:OptionsPattern[NIntegrate]]:=S2\[Delta]NAE[aList]+S2\[Delta]I[aList]+ \[CapitalDelta]S2\[Delta][aList,opts];


(* ::Input::Initialization:: *)
S2\[Delta]I[aList_]:=CR nf TF ((80 Fe\[Epsilon]1[aList])/9+(16 Fe\[Epsilon]2[aList])/3+Fe\[Epsilon]0[aList] (224/27-(16 Zeta[2])/3)+Fe\[Epsilon]m1[aList] (656/81-(20 Zeta[2])/3-(40 Zeta[3])/9))+CA CR (-((44 Fe\[Epsilon]2[aList])/3)+Fe\[Epsilon]1[aList] (-(268/9)+8 Zeta[2])+Fe\[Epsilon]0[aList] (-(808/27)+(44 Zeta[2])/3+28 Zeta[3])+Fe\[Epsilon]m1 [aList](-(2428/81)+(67 Zeta[2])/3+(110 Zeta[3])/9+10 Zeta[4]));


(* ::Input::Initialization:: *)
S2\[Delta]NAE[aList_]:=(S1\[Delta][aList]^2/2-(\[Gamma]S0[aList]^2 Zeta[2])/2+\[Gamma]S0[aList] \[CapitalGamma]S0[aList] Zeta[3]-(\[CapitalGamma]S0[aList]^2 Zeta[4])/8);


(* ::Input::Initialization:: *)
\[CapitalDelta]S2\[Delta][aList_,opts:OptionsPattern[NIntegrate]]:=CR CA \[CapitalDelta]S2\[Delta]CA[aList,opts]+CR nf TF \[CapitalDelta]S2\[Delta]nfTF[aList,opts];


(* ::Input::Initialization:: *)
\[CapitalDelta]S2\[Delta]nfTF[aList_,opts:OptionsPattern[NIntegrate]]:=Module[{a=aList[[1]]},(1/(2(1-a)))*IdivnfTF\[Epsilon]1N[a,opts]+2*IregnfTF\[Epsilon]0N[aList,opts]];
\[CapitalDelta]S2\[Delta]CA[aList_,opts:OptionsPattern[NIntegrate]]:=Module[{a=aList[[1]]},(1/(2(1-a)))*IdivCA\[Epsilon]1N[a,opts]+2*IregCA\[Epsilon]0N[aList,opts]];


(* ::Section:: *)
(*Numerical Integrals*)


(* ::Subsection:: *)
(*Amplitudes*)


(* ::Text:: *)
(*Adapted from Hornig et. al., JHEP08 (2011) 054*)


(* ::Input::Initialization:: *)
AmpCRnfTFdvdz\[Epsilon]0=-2(-((8 (1-v-2 z+2 v z+2 z^2))/(v (1-v+2 v z)^2)));
AmpCRCAdvdz\[Epsilon]0=-((16 (1-2 v+v^2-2 z+5 v z-3 v^2 z+3 z^2-4 v z^2+v^2 z^2-2 z^3+2 v z^3+2 v^2 z^3+z^4+v z^4))/(v (1+v) (-1+z) z (1-v+2 v z)^2));
AmpCRnfTFdvdz\[Epsilon]1=-2((16 (2 (-1+v) (-1+z) z+(1-2 z+2 z^2+v (-1+2 z)) Log[-((2 v (-1+z) z)/(1+v))]))/(v (1+v (-1+2 z))^2));
AmpCRCAdvdz\[Epsilon]1=-(-(1/(v (-1+v^2) (-1+z) z (-1+v-2 v z)^2))16 (2 (-1+v+z-v (2+v) z+(-1+v^2) z^2) (1+(-1+z) z+v (-1+2 z)) Log[(2 v)/(1+v)]+(-1+v) ((-1+v+2 v^2) (-1+z)^2 z^2+2 (1+(-1+z) z+v (-1+2 z)) (1+(-1+z) z+v (-1+z+z^2)) Log[-((-1+z) z)])));


(* ::Subsection:: *)
(*Measurement functions*)


(* ::Text:: *)
(*We want to obtain the dimension-1 observable in terms of lightcone-coordinates.*)


(* ::Input::Initialization:: *)
\[ScriptCapitalT]e[kp_,km_,aList_]:=(kp km)^(1/2) fe[Log[km/kp]/2,aList]//TrigToExp//Simplify[#,Assumptions->{kp>0,km>0}]&//PowerExpand


(* ::Text:: *)
(*Change of variables to {z,x,v,T}:*)


(* ::Input::Initialization:: *)
COV\[LetterSpace]kpm\[LetterSpace]to\[LetterSpace]YYtTz[expr_]:=expr//ReplaceAll[{k1m->z T (Yt Y),k2m->(1-z)T (Yt/Y),k1p->z T,k2p->(1-z)T}]


(* ::Input::Initialization:: *)
COV\[LetterSpace]YYtTz\[LetterSpace]to\[LetterSpace]kpm[expr_]:=expr//ReplaceAll[{ T-> k1p+k2p,z->k1p/(k1p+k2p),Yt->(k1m/k1p k2m/k2p)^(1/2),Y->(k1m/k1p k2p/k2m)^(1/2)}]


(* ::Input::Initialization:: *)
\[Tau]1[aList_]:=\[ScriptCapitalT]e[k1p,k1m,aList]/T//COV\[LetterSpace]kpm\[LetterSpace]to\[LetterSpace]YYtTz//FullSimplify[#,Assumptions->{\[ScriptCapitalT]>0,0<z<1,Y>0,Yt>0,p>0,a<1}]&//ReplaceAll[T->1]
\[Tau]2[aList_]:=\[ScriptCapitalT]e[k2p,k2m,aList]/T//COV\[LetterSpace]kpm\[LetterSpace]to\[LetterSpace]YYtTz//FullSimplify[#,Assumptions->{\[ScriptCapitalT]>0,0<z<1,Y>0,Yt>0,p>0,a<1}]&//ReplaceAll[T->1]


(* ::Input::Initialization:: *)
\[Tau]P[aList_]:=\[Tau]1[aList]+\[Tau]2[aList]
\[Tau]I[aList_]:=\[ScriptCapitalT]e[k1p+k2p,k1m+k2m,aList]/T//COV\[LetterSpace]kpm\[LetterSpace]to\[LetterSpace]YYtTz//Simplify[#,Assumptions->{\[ScriptCapitalT]>0,0<z<1,Y>0,Yt>0}]&//ReplaceAll[T->1]


(* ::Text:: *)
(*The forward limit of these expressions are:*)


(* ::Input::Initialization:: *)
f1[a_]:=Y^(a/2) z ;
f2[a_]:=Y^(-a/2) (1-z);
fP[a_]:=f1[a]+f2[a];
fI[a_]:=Y^(-a/2) (1+(-1+Y^2) z)^(a/2);


(* ::Input::Initialization:: *)
Mf\[Epsilon]0[a_]:=2(Log[fI[a]]-Log[fP[a]])//ReplaceAll[Y->Sqrt[(1+v)/(1-v)]]
Mf\[Epsilon]1[a_]:=-4 (Log[fP[a]]^2-Log[fI[a]]^2)//ReplaceAll[Y->Sqrt[(1+v)/(1-v)]]


(* ::Input::Initialization:: *)
Mesubf\[Epsilon]0[aList_]:=2(Log[fP[aList[[1]]]/\[Tau]P[aList] \[Tau]I[aList]/fI[aList[[1]]] ])//Simplify[#,Assumptions->{\[ScriptCapitalT]>0,0<z<1,Y>0,Yt>0}]&//ReplaceAll[{Y->Sqrt[(1+v)/(1-v)],Yt->1/(1-x)}];


(* ::Text::Initialization:: *)
(*It is recommended to symbolically tidy Mesubf\[Epsilon]0 further if possible. For the families of event shape considered in the paper one can substitute the following expressions:*)


(* ::Input::Initialization:: *)
MLpasubf\[Epsilon]0[aList_]:=Module[{a=aList[[1]],p=aList[[2]]},2 Log[((1+(-1+(1+v)/(1-v)) z)^(1-a) (1+(-1+((1+v)/(1-v))^(a/2)) z) (1+((1+(-1+(1+v)/(1-v)) z)/(Sqrt[(1+v)/(1-v)] (1-x)))^p)^((-1+a)/p))/((1-z)^(2-a) ((((1+v)/(1-v))^(p/2)+(1/(1-x))^p) ((1-z)/Sqrt[(1+v)/(1-v)])^p)^((-1+a)/p)+((1+v)/(1-v))^((2-a)/2) z^(2-a) (z^p+((Sqrt[(1+v)/(1-v)] z)/(1-x))^p)^((-1+a)/p))]]
M\[Pi]asubf\[Epsilon]0[aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]]},2 Log[((1+E^(1/2 \[Omega] (-2 \[Eta]c+Abs[-Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]+Log[1+(-1+(1+v)/(1-v)) z]])))^((-1+a)/\[Omega]) (1+(-1+(1+v)/(1-v)) z)^((1-a)/2) (1+(-1+((1+v)/(1-v))^(a/2)) z))/((1+E^(1/2 \[Omega] (-2 \[Eta]c+Abs[-Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]])))^((-1+a)/\[Omega]) (1-z)+(1+E^(1/2 \[Omega] (-2 \[Eta]c+Abs[Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]])))^((-1+a)/\[Omega]) Sqrt[(1+v)/(1-v)] z)]];
M\[CapitalPi]asubf\[Epsilon]0[aList_]:=Module[{a=aList[[1]],\[Omega]=aList[[2]],\[Eta]c=aList[[3]],H=aList[[4]]},2 Log[((E^(1/2 (-1+a+\[Omega]) Abs[-Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]+Log[1+(-1+(1+v)/(1-v)) z]])+E^(\[Eta]c \[Omega]) H) (1+(-1+(1+v)/(1-v)) z)^((1-a)/2) (1+(-1+((1+v)/(1-v))^(a/2)) z))/((E^(\[Eta]c \[Omega])+E^(1/2 \[Omega] Abs[-Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]+Log[1+(-1+(1+v)/(1-v)) z]])) (-(((E^(1/2 (-1+a+\[Omega]) Abs[-Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]])+E^(\[Eta]c \[Omega]) H) (-1+z))/(E^(\[Eta]c \[Omega])+E^(1/2 \[Omega] Abs[-Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]])))+((E^(1/2 (-1+a+\[Omega]) Abs[Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]])+E^(\[Eta]c \[Omega]) H) Sqrt[(1+v)/(1-v)] z)/(E^(\[Eta]c \[Omega])+E^(1/2 \[Omega] Abs[Log[Sqrt[(1+v)/(1-v)]]+Log[1/(1-x)]]))))]];


(* ::Subsection:: *)
(*Integrands*)


(* ::Input::Initialization:: *)
IntegrandMf\[Epsilon]0A\[Epsilon]0CRnfTFdvdz[a_]:=Mf\[Epsilon]0[a]*AmpCRnfTFdvdz\[Epsilon]0;
IntegrandMf\[Epsilon]0A\[Epsilon]1CRnfTFdvdz[a_]:=Mf\[Epsilon]0[a]*AmpCRnfTFdvdz\[Epsilon]1;
IntegrandMf\[Epsilon]1A\[Epsilon]0CRnfTFdvdz[a_]:=Mf\[Epsilon]1[a]*AmpCRnfTFdvdz\[Epsilon]0;


(* ::Input::Initialization:: *)
IntegrandMf\[Epsilon]0A\[Epsilon]0CRCAdvdz[a_]:=Mf\[Epsilon]0[a]*AmpCRCAdvdz\[Epsilon]0;
IntegrandMf\[Epsilon]0A\[Epsilon]1CRCAdvdz[a_]:=Mf\[Epsilon]0[a]*AmpCRCAdvdz\[Epsilon]1;
IntegrandMf\[Epsilon]1A\[Epsilon]0CRCAdvdz[a_]:=Mf\[Epsilon]1[a]*AmpCRCAdvdz\[Epsilon]0;


(* ::Input::Initialization:: *)
IntegrandIregCRnfTFdvdzdx[aList_]:=Mesubf\[Epsilon]0[aList]/(2(1-x))*AmpCRnfTFdvdz\[Epsilon]0;
IntegrandIregCRCAdvdzdx[aList_]:=Mesubf\[Epsilon]0[aList]/(2(1-x))*AmpCRCAdvdz\[Epsilon]0;


(* ::Subsection:: *)
(*NIntegrate implementation*)


(* ::Text:: *)
(*The opts argument allows one to pass NIntegrate options. It is recommended that WorkingPrecision is set to 8 or greater. The integration ranges have been mapped to [0,1] to allow for easy replacement of NIntegrate with other numerical integrators. *)


(* ::Input::Initialization:: *)
IdivnfTF\[Epsilon]0N[a_,opts:OptionsPattern[NIntegrate]]:=NIntegrate[IntegrandMf\[Epsilon]0A\[Epsilon]0CRnfTFdvdz[a],{v,0,1},{z,0,1},opts]
IdivnfTF\[Epsilon]1N[a_,opts:OptionsPattern[NIntegrate]]:=NIntegrate[IntegrandMf\[Epsilon]1A\[Epsilon]0CRnfTFdvdz[a]+IntegrandMf\[Epsilon]0A\[Epsilon]1CRnfTFdvdz[a],{v,0,1},{z,0,1},opts]


(* ::Input::Initialization:: *)
IdivCA\[Epsilon]0N[a_,opts:OptionsPattern[NIntegrate]]:=NIntegrate[IntegrandMf\[Epsilon]0A\[Epsilon]0CRCAdvdz[a],{v,0,1},{z,0,1},opts]
IdivCA\[Epsilon]1N[a_,opts:OptionsPattern[NIntegrate]]:=NIntegrate[IntegrandMf\[Epsilon]1A\[Epsilon]0CRCAdvdz[a]+IntegrandMf\[Epsilon]0A\[Epsilon]1CRCAdvdz[a],{v,0,1},{z,0,1},opts]


(* ::Input::Initialization:: *)
IregnfTF\[Epsilon]0N[aList_,opts:OptionsPattern[NIntegrate]]:=NIntegrate[IntegrandIregCRnfTFdvdzdx[aList],{v,0,1},{z,0,1},{x,0,1},opts];


(* ::Input::Initialization:: *)
IregCA\[Epsilon]0N[aList_,opts:OptionsPattern[NIntegrate]]:=NIntegrate[IntegrandIregCRCAdvdzdx[aList],{v,0,1},{z,0,1},{x,0,1},opts];


(* ::Section:: *)
(*Analytic expansion*)


(* ::Text:: *)
(*Alternatively, one may replace IdivnfTF\[Epsilon]nN[a] and IdivCA\[Epsilon]nN[a] above with the following analytic expansions, taken from Bennett et. al. [2512.23398]*)


(* ::Input::Initialization:: *)
IdivnfTF\[Epsilon]0A[a_]:=(a*IdivnfTF\[Epsilon]0a1+a^2*IdivnfTF\[Epsilon]0a2+a^3*IdivnfTF\[Epsilon]0a3+a^4*IdivnfTF\[Epsilon]0a4);
IdivnfTF\[Epsilon]1A[a_]:=(a*IdivnfTF\[Epsilon]1a1+a^2*IdivnfTF\[Epsilon]1a2+a^3*IdivnfTF\[Epsilon]1a3);


(* ::Input::Initialization:: *)
IdivCA\[Epsilon]0A[a_]:=(a*IdivCA\[Epsilon]0a1+a^2*IdivCA\[Epsilon]0a2+a^3*IdivCA\[Epsilon]0a3+a^4*IdivCA\[Epsilon]0a4);
IdivCA\[Epsilon]1A[a_]:=(a*IdivCA\[Epsilon]1a1+a^2*IdivCA\[Epsilon]1a2+a^3*IdivCA\[Epsilon]1a3);


(* ::Text:: *)
(*The coefficients are:*)


(* ::Input::Initialization:: *)
IdivnfTF\[Epsilon]0a1=10/3;
IdivnfTF\[Epsilon]0a2=56/45-(12 Zeta[3])/5;
IdivnfTF\[Epsilon]0a3=11/54-(2 Zeta[3])/9;
IdivnfTF\[Epsilon]0a4=13/210-(2 Zeta[3])/15+Zeta[5]/7;


(* ::Input::Initialization:: *)
IdivnfTF\[Epsilon]1a1=239/9-(32 Zeta[3])/3;
IdivnfTF\[Epsilon]1a2=2162/225-(2 \[Pi]^2)/9-\[Pi]^4/9-(212 Zeta[3])/75;
IdivnfTF\[Epsilon]1a3=467/1620-\[Pi]^2/27-(7 \[Pi]^4)/405+(202 Zeta[3])/135;


(* ::Input::Initialization:: *)
IdivCA\[Epsilon]0a1=-(41/3)+(4 \[Pi]^2)/3+8 Zeta[3];
IdivCA\[Epsilon]0a2=-(118/45)+\[Pi]^2/3-(24 Zeta[3])/5;
IdivCA\[Epsilon]0a3=-(65/108)+\[Pi]^2/9+\[Pi]^4/90-(8 Zeta[3])/9;
IdivCA\[Epsilon]0a4=-(19/105)+\[Pi]^2/24+\[Pi]^4/120-(13 Zeta[3])/30-(4 Zeta[5])/7;


(* ::Input::Initialization:: *)
IdivCA\[Epsilon]1a1=-(1793/18)+(16 \[Pi]^2)/3+(4 \[Pi]^4)/9+(160 Zeta[3])/3;
IdivCA\[Epsilon]1a2=-(2741/225)+(4 \[Pi]^2)/9-(26 \[Pi]^4)/45+(2116 Zeta[3])/75;
IdivCA\[Epsilon]1a3=-(4187/3240)-(31 \[Pi]^4)/405+(559 Zeta[3])/135+2/9 \[Pi]^2 Zeta[3]+Zeta[5];

